Understand me, if you refer to Aspect Knowledge: Knowledge-aware Gated Recurrent Memory Network

Aspect-level sentiment classification (ASC) aims to predict the fine-grained sentiment polarity towards a given aspect mentioned in a review. Despite recent advances in ASC, enabling machines to preciously infer aspect sentiments is still challenging. This paper tackles two challenges in ASC: (1) due to lack of aspect knowledge, aspect representation derived in prior works is inadequate to represent aspect's exact meaning and property information; (2) prior works only capture either local syntactic information or global relational information, thus missing either one of them leads to insufficient syntactic information. To tackle these challenges, we propose a novel ASC model which not only end-to-end embeds and leverages aspect knowledge but also marries the two kinds of syntactic information and lets them compensate for each other. Our model includes three key components: (1) a knowledge-aware gated recurrent memory network recurrently integrates dynamically summarized aspect knowledge; (2) a dual syntax graph network combines both kinds of syntactic information to comprehensively capture sufficient syntactic information; (3) a knowledge integrating gate re-enhances the final representation with further needed aspect knowledge; (4) an aspect-to-context attention mechanism aggregates the aspect-related semantics from all hidden states into the final representation. Experimental results on several benchmark datasets demonstrate the effectiveness of our model, which overpass previous state-of-the-art models by large margins in terms of both Accuracy and Macro-F1.

==> TETCI-Final Accepted Version/kagrmn-layer.py <==

# encoding: utf-8
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(30, 14) ,dpi=500)


p1 = fig.add_subplot(2, 3, 1)

X = [1,2,3,4,5,6,7,8]
p1_y1 = [80.4,80.7,81.4,81.87,81.2,80.88,80.56,80.36] 
p1_y2 = [77.25,77.41,77.83,78.43,77.88,77.53,76.93,77] 
c = range(len(X))
font1 = {'family' : 'Times New Roman',
'weight' : 'semibold',
'size'  : 23,
}

font2 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'  : 30,
}

p1.plot(c,p1_y1,'D-',color = 'coral',markeredgewidth = 2, markeredgecolor='coral',markerfacecolor='white',\
	label="Accuracy",linewidth = 3, markersize = 12)
p1.plot(c,p1_y2,'o-',color = 'steelblue', markeredgewidth = 2, markeredgecolor='steelblue',markerfacecolor='white',\
	label="Macro-F1",linewidth = 3, markersize = 12)
plt.xticks(c, X, rotation=0)
p1.set_xlim(-0.2,7.5)
p1.set_ylim(76,83)
plt.tick_params(labelsize=23, bottom = True,top = False, right = False, left = True, direction = 'out', length = 5, width = 2, pad = 7 )
labels = p1.get_xticklabels() + p1.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p1.set_ylabel("Acc/F1", font2)
p1.set_xlabel("#Time Step", font2)
p1.spines['bottom'].set_linewidth(1.5)
p1.spines['top'].set_linewidth(1.5)
p1.spines['left'].set_linewidth(1.5)
p1.spines['right'].set_linewidth(1.5)
p1.legend(loc = 0, prop = font1, fancybox=True,  edgecolor = 'black',framealpha = 0.3)
p1.set_title(label='Lap14', pad = 10, fontdict = font2)


p2 = fig.add_subplot(2, 3, 2)


p2_y1 = [86.4,86.52,86.88,87.35,86.77,86.67,86.25, 86.32] 
p2_y2 = [80.73,80.54,80.88,81.21,80.78,80.82,80.39, 80.25]



p2.plot(c,p2_y1,'D-',color = 'coral',markeredgewidth = 2, markeredgecolor='coral',markerfacecolor='white',\
	label="Accuracy",linewidth = 3, markersize = 12)
p2.plot(c,p2_y2,'o-',color = 'steelblue', markeredgewidth = 2, markeredgecolor='steelblue',markerfacecolor='white',\
	label="Macro-F1",linewidth = 3, markersize = 12)

plt.xticks(c, X, rotation=0)
p2.set_xlim(-0.2,7.5)
p2.set_ylim(80,88)
plt.tick_params(labelsize=23, bottom = True,top = False, right = False, left = True, direction = 'out', length = 5, width = 2, pad = 7 )
labels = p2.get_xticklabels() + p2.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p2.set_ylabel("Acc/F1", font2)
p2.set_xlabel("#Time Step", font2)
p2.spines['bottom'].set_linewidth(1.5)
p2.spines['top'].set_linewidth(1.5)
p2.spines['left'].set_linewidth(1.5)
p2.spines['right'].set_linewidth(1.5)
p2.legend(loc = 0, prop = font1, fancybox=True,  edgecolor = 'black',framealpha = 0.3)
p2.set_title(label='Res14', pad = 10, fontdict = font2)


p3 = fig.add_subplot(2, 3, 3)
p3_y1 = [85.79,86.59,85.89,86.41,85.42,85.22,85.36,85.45]
p3_y2 = [72.98,74.41,74.76,74.09,72.12,72.53,72.15,70.88]

p3.plot(c,p3_y1,'D-',color = 'coral',markeredgewidth = 2, markeredgecolor='coral',markerfacecolor='white',\
	label="Accuracy",linewidth = 3, markersize = 12)
p3.plot(c,p3_y2,'o-',color = 'steelblue', markeredgewidth = 2, markeredgecolor='steelblue',markerfacecolor='white',\
	label="Macro-F1",linewidth = 3, markersize = 12)

plt.xticks(c, X, rotation=0)
p3.set_xlim(-0.2,7.5)
p3.set_ylim(70,88)
plt.tick_params(labelsize=23, bottom = True,top = False, right = False, left = True, direction = 'out', length = 5, width = 2, pad = 7 )
labels = p3.get_xticklabels() + p3.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p3.set_title('Res15', font2, pad = 10)
p3.spines['bottom'].set_linewidth(1.5)
p3.spines['top'].set_linewidth(1.5)
p3.spines['left'].set_linewidth(1.5)
p3.spines['right'].set_linewidth(1.5)
p3.legend(loc = 0, prop = font1, fancybox=True, edgecolor = 'black',framealpha = 0.3)
#plt.rcParams['font.sans-serif']=['SimHei'] #
p3.set_ylabel("Acc/F1", font2)
p3.set_xlabel("#Time Step", font2)
#plt.rcParams['font.sans-serif']=['SimHei'] #


plt.subplots_adjust(wspace =0.35, hspace =0.3)

plt.savefig('kagrmn-layer.pdf')
fig.show()


==> kagrmn-layer.py <==

# encoding: utf-8
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(30, 14) ,dpi=500)


p1 = fig.add_subplot(2, 3, 1)

X = [1,2,3,4,5,6,7,8]
p1_y1 = [80.4,80.7,81.4,81.87,81.2,80.88,80.56,80.36] 
p1_y2 = [77.25,77.41,77.83,78.43,77.88,77.53,76.93,77] 
c = range(len(X))
font1 = {'family' : 'Times New Roman',
'weight' : 'semibold',
'size'  : 23,
}

font2 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'  : 30,
}

p1.plot(c,p1_y1,'D-',color = 'coral',markeredgewidth = 2, markeredgecolor='coral',markerfacecolor='white',\
	label="Accuracy",linewidth = 3, markersize = 12)
p1.plot(c,p1_y2,'o-',color = 'steelblue', markeredgewidth = 2, markeredgecolor='steelblue',markerfacecolor='white',\
	label="Macro-F1",linewidth = 3, markersize = 12)
plt.xticks(c, X, rotation=0)
p1.set_xlim(-0.2,7.5)
p1.set_ylim(76,83)
plt.tick_params(labelsize=23, bottom = True,top = False, right = False, left = True, direction = 'out', length = 5, width = 2, pad = 7 )
labels = p1.get_xticklabels() + p1.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p1.set_ylabel("Acc/F1", font2)
p1.set_xlabel("#Time Step", font2)
p1.spines['bottom'].set_linewidth(1.5)
p1.spines['top'].set_linewidth(1.5)
p1.spines['left'].set_linewidth(1.5)
p1.spines['right'].set_linewidth(1.5)
p1.legend(loc = 0, prop = font1, fancybox=True,  edgecolor = 'black',framealpha = 0.3)
p1.set_title(label='Lap14', pad = 10, fontdict = font2)


p2 = fig.add_subplot(2, 3, 2)


p2_y1 = [86.4,86.52,86.88,87.35,86.77,86.67,86.25, 86.32] 
p2_y2 = [80.73,80.54,80.88,81.21,80.78,80.82,80.39, 80.25]



p2.plot(c,p2_y1,'D-',color = 'coral',markeredgewidth = 2, markeredgecolor='coral',markerfacecolor='white',\
	label="Accuracy",linewidth = 3, markersize = 12)
p2.plot(c,p2_y2,'o-',color = 'steelblue', markeredgewidth = 2, markeredgecolor='steelblue',markerfacecolor='white',\
	label="Macro-F1",linewidth = 3, markersize = 12)

plt.xticks(c, X, rotation=0)
p2.set_xlim(-0.2,7.5)
p2.set_ylim(80,88)
plt.tick_params(labelsize=23, bottom = True,top = False, right = False, left = True, direction = 'out', length = 5, width = 2, pad = 7 )
labels = p2.get_xticklabels() + p2.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p2.set_ylabel("Acc/F1", font2)
p2.set_xlabel("#Time Step", font2)
p2.spines['bottom'].set_linewidth(1.5)
p2.spines['top'].set_linewidth(1.5)
p2.spines['left'].set_linewidth(1.5)
p2.spines['right'].set_linewidth(1.5)
p2.legend(loc = 0, prop = font1, fancybox=True,  edgecolor = 'black',framealpha = 0.3)
p2.set_title(label='Res14', pad = 10, fontdict = font2)


p3 = fig.add_subplot(2, 3, 3)
p3_y1 = [85.79,86.59,85.89,86.41,85.42,85.22,85.36,85.45]
p3_y2 = [72.98,74.41,74.76,74.09,72.12,72.53,72.15,70.88]

p3.plot(c,p3_y1,'D-',color = 'coral',markeredgewidth = 2, markeredgecolor='coral',markerfacecolor='white',\
	label="Accuracy",linewidth = 3, markersize = 12)
p3.plot(c,p3_y2,'o-',color = 'steelblue', markeredgewidth = 2, markeredgecolor='steelblue',markerfacecolor='white',\
	label="Macro-F1",linewidth = 3, markersize = 12)

plt.xticks(c, X, rotation=0)
p3.set_xlim(-0.2,7.5)
p3.set_ylim(70,88)
plt.tick_params(labelsize=23, bottom = True,top = False, right = False, left = True, direction = 'out', length = 5, width = 2, pad = 7 )
labels = p3.get_xticklabels() + p3.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]
p3.set_title('Res15', font2, pad = 10)
p3.spines['bottom'].set_linewidth(1.5)
p3.spines['top'].set_linewidth(1.5)
p3.spines['left'].set_linewidth(1.5)
p3.spines['right'].set_linewidth(1.5)
p3.legend(loc = 0, prop = font1, fancybox=True, edgecolor = 'black',framealpha = 0.3)
#plt.rcParams['font.sans-serif']=['SimHei'] #
p3.set_ylabel("Acc/F1", font2)
p3.set_xlabel("#Time Step", font2)
#plt.rcParams['font.sans-serif']=['SimHei'] #


plt.subplots_adjust(wspace =0.35, hspace =0.3)

plt.savefig('kagrmn-layer.pdf')
fig.show()

